On the Challenges of Detecting Side-Channel Attacks in SGX

Existing tools to detect side-channel attacks on Intel SGX are grounded on the observation that attacks affect the performance of the victim application. As such, all detection tools monitor the potential victim and raise an alarm if the witnessed performance (in terms of runtime, enclave interruptions, cache misses, etc.) is out of the ordinary. In this paper, we show that monitoring the performance of enclaves to detect side-channel attacks may not be effective. Our core intuition is that all monitoring tools are geared towards an adversary that interferes with the victim's execution in order to extract the most number of secret bits (e.g., the entire secret) in one or few runs. They cannot, however, detect an adversary that leaks smaller portions of the secret - as small as a single bit - at each execution of the victim. In particular, by minimizing the information leaked at each run, the impact of any side-channel attack on the application's performance is significantly lowered - ensuring that the detection tool does not detect an attack. By repeating the attack multiple times, each time on a different part of the secret, the adversary can recover the whole secret and remain undetected. Based on this intuition, we adapt known attacks leveraging page-tables and L3 cache to bypass existing detection mechanisms. We show experimentally how an attacker can successfully exfiltrate the secret key used in an enclave running various cryptographic routines of libgcrypt. Beyond cryptographic libraries, we also show how to compromise the predictions of enclaves running decision-tree routines of OpenCV. Our evaluation results suggest that performance-based detection tools do not deter side-channel attacks on SGX enclaves and that effective detection mechanisms are yet to be designed.

==> code/elgamal-b.c <==
    void
    bal_mpi_powm (gcry_mpi_t res,
                  gcry_mpi_t base, gcry_mpi_t expo, gcry_mpi_t mod)
    {
    /* other operations */
    if( (mpi_limb_signed_t)e < 0 ) {
        t_start = gettime();
        /* do real computation */
        while (gettime() - t_start < COMPUTE_TIME) {
            asm("nop");
        }
    } else {
        t_start = gettime();
        while (gettime() - t_start < COMPUTE_TIME) {
            asm ("nop");
        }
    }
  }

==> code/opencv.c <==
float DTreesImpl::predictTrees( const Range& range, 
    const Mat& sample, int flags ) const
{
  /* ... */
  for( int ridx = range.start; ridx < range.end; ridx++ )
  {
    /* traverse from roots */
    int nidx = roots[ridx], prev = nidx, c = 0;

    for(;;)
    {
      prev = nidx;
      const Node& node = nodes[nidx];
      // reach a leaf node
      if( node.split < 0 )
          break;
      const Split& split = splits[node.split];
      int vi = split.varIdx;
      int ci = cvidx ? cvidx[vi] : vi;
      float val = psample[ci*sstep];
      /* update nidx using vi, ci and val */
    }
    /* ... */
  }
}
